Triangle Lasso for Simultaneous Clustering and Optimization in Graph Datasets

Recently, network lasso has drawn many attentions due to its remarkable performance on simultaneous clustering and optimization. However, it usually suffers from the imperfect data (noise, missing values etc), and yields sub-optimal solutions. The reason is that it finds the similar instances according to their features directly, which is usually impacted by the imperfect data, and thus returns sub-optimal results. In this paper, we propose triangle lasso to avoid its disadvantage. Triangle lasso finds the similar instances according to their neighbours. If two instances have many common neighbours, they tend to become similar. Although some instances are profiled by the imperfect data, it is still able to find the similar counterparts. Furthermore, we develop an efficient algorithm based on Alternating Direction Method of Multipliers (ADMM) to obtain a moderately accurate solution. In addition, we present a dual method to obtain the accurate solution with the low additional time consumption. We demonstrate through extensive numerical experiments that triangle lasso is robust to the imperfect data. It usually yields a better performance than the state-of-the-art method when performing data analysis tasks in practical scenarios.

==> figures/plot_figures.m <==
clear;
%house price prediction
%plot the best parameter:alpha for triangle lasso
%  alpha_net=[ 1e-3 1e-2 1e-1 1 10 50 100 1000];
% % alpha2=[ 1e-5 1e-4 1e-3 2e-3 3e-3 4e-3 1e-2 1e-1];
% % mse2 = [0.0253 0.0253 0.0252 0.0251 0.0250 0.0250 0.0256 0.0260];%# of neighboour = 8
% % alpha3=[ 1e-5 1e-4 1e-3 2e-3 3e-3 4e-3 1e-2 1e-1];
% % mse3 = [0.0253 0.0253 0.0252 0.0250 0.0249 0.0248 0.0259 0.0264];%# of neighboour = 10
% % alpha4=[ 1e-5 1e-4 1e-3 2e-3 3e-3 4e-3 1e-2 1e-1];
% % mse4 = [0.0253 0.0253 0.0250 0.0247 0.0248 0.0250 0.0260 0.0264];%# of neighboour = 15
% % hold on;
% % semilogx(alpha2,mse2, '-*b','MarkerSize',10)
% % semilogx(alpha3,mse3, ':+k','MarkerSize',10)
% % semilogx(alpha4,mse4,'--diamondg','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% %axis([0 2e-2 0.0245 0.0265]);
% 
% %title('# of neighbours = 10')
% xlabel('alpha');
% ylabel('MSE');
% legend('Network lasso','Location','northwest');

% % % %plot the MSE for triangle lasso v.s. network lasso
% x = [0 1 2 3 4 5];%sigma
% 
% y1=[0.7165 0.7388 0.7879 0.7414  0.7642 0.7984];%network lasso
% y2 = [0.7132 0.7294 0.7699 0.7387 0.7601 0.7841];%triangle lasso
% y = [y1;y2];
% bar(transpose(y));
% axis([0.5 6.5 0.7 0.8]);
% set(gca, 'xticklabel',{'mean', 'sigma=1', 'sigma=2', 'sigma=3', 'sigma=4', 'sigma=5'});
% %title('# of neighbours = 10, alpha1 = 4e-3')
% legend('Network lasso-ADMM', 'Triangle lasso-ADMM','Location','southeast');
% xlabel('sigma');
% ylabel('MSE');
% pax = gca;
% pax.FontSize = 15;

     

% 
% % %plot the run time
% x=[3 4 6 8 10];
% y1 = [554 972 1.77e3 2.7e3 3.49e3];
% y2=[639 834 1.17e3 1.57e3 1.88e3];
% y3 = [18.8 31 47.7 63.4 74.23];
% y4=[4.32 6.48 15.5 32.9 67];
% semilogy(x, y1, '--gs','MarkerSize',10);
% hold on;
% semilogy(x, y2, '-or','MarkerSize',10);
% semilogy(x, y3, '-.diamondb', 'MarkerSize',10);
% semilogy(x, y4, ':k+', 'MarkerSize',10);
%  pax = gca;
%  pax.FontSize = 15;
% xlabel('Number of neighbours');
% ylabel('Run time (seconds)');
% legend('Triangle lasso-basic ADMM', 'Network lasso-ADMM',   'Triangle lasso-ADMM', 'Triangle lasso-Dual', 'Location','southeast');


%plot the runtime for different network
% x1= [870 1430 1749 2318];
% y1_dual = [110 503 504 775];
% y1_admm = [6 8.3 8.6 10.4];
% x2=[1028 1507 1978 2457];
% y2_dual=[6.7 8.2 9.8 14];
% y2_admm=[4.6 6.7 9.45 11];
% semilogy(x1, y1_dual, '-.or','MarkerSize',10);
% hold on;
% semilogy(x1, y1_admm,'-.diamondr','MarkerSize',10);
% semilogy(x2, y2_dual,'-ob','MarkerSize',10);
% semilogy(x2, y2_admm,'-diamondb','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Number of edges');
% ylabel('Run time (seconds)');
% legend('Dual-Net1', 'Our ADMM-Net1', 'Dual-Net2','Our ADMM-Net2','Location','southeast');
% % 

%plot the runtime by varying the size of the network
% x=[0 2557 5114 7671 10228];
% y1_standard=[0 122 261 441 651];
% y2_admm=[0 0.99 2.57 4.47 6.47];
% y3_dual=[0 2 5.96 11 21.5];
% semilogy(x, y1_standard, ':or','MarkerSize',10);
% hold on;
% semilogy(x, y2_admm,'-.+b','MarkerSize',10);
% semilogy(x, y3_dual,'-diamondg','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Number of edges');
% ylabel('Run time (seconds)');
% legend('Basic ADMM', 'Our ADMM', 'Dual','Location','southeast');



% %plot ACC v.s. missing value
% alpha_tri = [0 1 2 3 4 5 6];
% acc_tri = [0.5411 0.5411 0.5107 0.5107 0.5107 0.4839 0.4839];
% %plot(alpha_tri, acc_tri,'-or','MarkerSize',10);
% 
% hold on;
% alpha_net = [0 1 2 3 4 5 6];
% acc_net = [0.5411 0.5411 0.4857 0.4857 0.4857 0.4821 0.4821];
% acc = [acc_tri; acc_net];
% bar(acc');
% axis([0.5 7.5 0.48 0.55]);
% set(gca, 'xticklabel',{'0', '0.1n', '0.2n', '0.3n', '0.4n', '0.5n', '0.6n'});
% pax = gca;
% pax.FontSize = 15;
% xlabel('Number of missing value');
% ylabel('ACC');
% legend('Triangle lasso-ADMM','Network lasso-ADMM','Location','northeast');
% 

% %robust for AOM
% sigma_aom = [ 1 2 3 4 5 6];
% mse_tri = [1.0731 1.0682 1.0791 1.0662 1.0758 1.0858];
% mse_net = [1.1810 1.1754 1.1756 1.1474 1.1184 1.1563];
% mse = [mse_tri; mse_net];
% bar(sigma_aom, mse');
% axis([0.5 6.5 1 1.2]);
% set(gca, 'xticklabel',{'mean', '1', '2', '3', '4', '5'});
% pax = gca;
% pax.FontSize = 15;
% xlabel('sigma');
% ylabel('MSE');
% legend('Triangle lasso-ADMM','Network lasso-ADMM','Location','northeast');

% %robust for DJI
% sigma_dji = [1 2 3 4 5 6];
% mse_tri = [0.4888 0.5438 0.5852 0.5896 0.6208  0.6659];
% mse_net = [0.5258 0.5589 0.5989  0.6053 0.6410 0.6806];
% mse = [mse_tri; mse_net];
% bar(sigma_dji, mse');
% axis([0.5 6.5 0.45 0.7]);
% set(gca, 'xticklabel',{'mean', '1', '2', '3', '4', '5'});
% pax = gca;
% pax.FontSize = 15;
% xlabel('sigma');
% ylabel('MSE');
% legend('Triangle lasso-ADMM','Network lasso-ADMM','Location','northwest');

% %robust for wiki4H
% sigma_aom = [ 1 2 3 4 5 6];
% mse_tri = [1.0075 1.0070 1.0031 1.0025 0.9617 0.9723];
% mse_net = [1.0598 1.0573 1.0558 1.0584 1.0165 1.0177];
% mse = [mse_tri; mse_net];
% bar(sigma_aom, mse');
% axis([0.5 6.5 0.95 1.1]);
% set(gca, 'xticklabel',{'mean', '1', '2', '3', '4', '5'});
% pax = gca;
% pax.FontSize = 15;
% xlabel('sigma');
% ylabel('MSE');
% legend('Triangle lasso-ADMM','Network lasso-ADMM','Location','northeast');

%robust for cpusmall
% sigma_cpusmall = [ 1 2 3 4 5 6];
% mse_tri = [1.017 1.026 1.039 1.0425 1.056 1.068];
% mse_net = [1.063 1.071 1.076 1.083 1.095 1.11];
% mse = [mse_tri; mse_net];
% bar(sigma_cpusmall, mse');
% axis([0.5 6.5 1 1.13]);
% set(gca, 'xticklabel',{'mean', '1', '2', '3', '4', '5'});
% pax = gca;
% pax.FontSize = 15;
% xlabel('sigma');
% ylabel('MSE');
% legend('Triangle lasso-ADMM','Network lasso-ADMM','Location','northwest');
% 


%community detection on ground-truth graphs
id_datasets = [ 1 2 3];
f1_tri = [0.39 0.47 0.37];
f1_HKs = [0.4 0.45 0.39 ];
f1_PPRs = [0.42 0.51 0.36];
f1 = [f1_tri; f1_HKs; f1_PPRs];
bar(id_datasets, f1');
axis([0.5 3.5 0.3 0.6]);
set(gca, 'xtick',[1 2 3]);
set(gca, 'xticklabel',{'citeseer', 'cora', 'senate'});
pax = gca;
%pax.FontSize = 15;
ylabel('F1s');
legend('Triangle lasso-ADMM','HKs', 'PPRs','Location','northwest');





%plot the runtime v.s. number of neighbours
% x=[5 10 15 20 25];
% time_basic_admm = [112 221 358 492 594];
% time_dual = [1.9 4.27 9.77 21 28];
% time_our_admm=[1.4 2.4 3.4 4.4 5];
% semilogy(x, time_basic_admm, ':or','MarkerSize',10);
% hold on;
% semilogy(x, time_dual,'-.+b','MarkerSize',10);
% semilogy(x, time_our_admm,'-diamondg','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Number of neighbours');
% ylabel('Run time (seconds)');
% legend('Basic ADMM',  'Dual','Our ADMM','Location','southeast');
% % 

%plot runtime v.s. types of network
%random and small world networks
% num_neighbours_random = [5 6 7 8 9 10];
% time_admm_random=[0.27 0.3 0.34 0.38 0.41 0.48];
% time_dual_random=[71 197 268 393 573 868];
% time_admm_small_world=[0.31 0.32 0.35 0.353 0.396 0.456];
% time_dual_small_world=[49.6 134 216 364 440 714];
% semilogy(2*num_neighbours_random, time_dual_random,'-diamondr','MarkerSize',10);
% hold on;
% semilogy(2*num_neighbours_random, time_dual_small_world,'-diamondb','MarkerSize',10);
% hold on;
% semilogy(2*num_neighbours_random, time_admm_random,'-.+r','MarkerSize',10);
% hold on;
% semilogy(2*num_neighbours_random, time_admm_small_world,'-.+b','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Average degree');
% ylabel('Run time (seconds)');
% legend('Random-Dual', 'Small world-Dual','Random-ADMM', 'Small world-ADMM','Location','Best');

% %scall free 
% num_neighbours_scale_free = [9.5 11.32 12.9 14.78 16.38 18];
% time_admm_scale_free=[0.43 0.5 0.565 0.633 0.728 0.745];
% time_dual_scale_free=[60 120 178 280 365 490];
% semilogy(2*num_neighbours_scale_free, time_dual_scale_free,'-diamondr','MarkerSize',10);
% hold on;
% semilogy(2*num_neighbours_scale_free, time_admm_scale_free,'-.+b','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Average degree');
% ylabel('Run time (seconds)');
% legend( 'Dual','ADMM', 'Location','southeast');

%partial dense 
% num_neighbours_partial_dense = [1 1.9 3 4.35 5.95 7.8];
% time_admm_partial_dense=[0.07 0.12 0.154 0.21 0.246 0.328];
% time_dual_partial_dense=[2.6 11.36 53.75 157 415 575];
% semilogy(2*num_neighbours_partial_dense, time_dual_partial_dense,'-diamondr','MarkerSize',10);
% hold on;
% semilogy(2*num_neighbours_partial_dense, time_admm_partial_dense,'-.+b','MarkerSize',10);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Average degree');
% ylabel('Run time (seconds)');
% legend( 'Dual','ADMM','Location','southeast');


%comparision among networks 
% x=1:4;
% x_dual =x+0.5;
% x_admm = x-0.5;
% time_random = [0.38 393];
% time_small_world=[0.353 364];
% time_scale_free=[0.43 60];
% time_patial_dense = [0.328 575];
% % time_dual=[393 364 60 575.42];
% % time_admm=[0.38 0.353 0.43 0.328];
% time=[time_random; time_small_world; time_scale_free; time_patial_dense];
% bar(time);%time for admm
% %hold on;
% %bar(time(:,2),0.2);%time for dual
% set(gca,'yscale','log')
% set(gca, 'xticklabel',{'Random', 'Small world', 'Scale free', 'C3'});
% axis([0.5 4.5 0.3 6e2]);
% pax = gca;
% pax.FontSize = 15;
% ylabel('Run time (seconds)');
% legend('ADMM', 'Dual','Location','northeast');
% 


% % x=1:4;
% % x_dual =x+0.5;
% % x_admm = x-0.5;
% % time_random = [0.38 393];
% % time_small_world=[0.353 364];
% % time_scale_free=[0.43 60];
% % time_patial_dense = [0.328 575];
% % % time_dual=[393 364 60 575.42];
% % % time_admm=[0.38 0.353 0.43 0.328];
% % time=[time_random; time_small_world; time_scale_free; time_patial_dense];
% % bar(time(:,1),0.2);%time for admm
% % set(gca, 'xticklabel',{'Random', 'Small world', 'Scale free', 'PCC'});
% % pax = gca;
% % pax.FontSize = 15;
% % ylabel('Run time (seconds)');
% %legend('Our ADMM', 'Dual','Location','southeast');
% 
% 
% 
% %comparision among networks 
% % x=1:4;
% % x_dual =x+0.5;
% % x_admm = x-0.5;
% % time_random = [0.38 393];
% % time_small_world=[0.353 364];
% % time_scale_free=[0.43 60];
% % time_patial_dense = [0.328 575];
% % % time_dual=[393 364 60 575.42];
% % % time_admm=[0.38 0.353 0.43 0.328];
% % time=[time_random; time_small_world; time_scale_free; time_patial_dense];
% % time=[time_random; time_small_world; time_scale_free; time_patial_dense];
% % %bar(time(:,1),0.2);%time for admm
% % bar(time(:,2),0.2);%time for dual
% % set(gca, 'xticklabel',{'Random', 'Small world', 'Scale free', 'PCC'});
% % pax = gca;
% % pax.FontSize = 15;
% % ylabel('Run time (seconds)');

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%plot number of triangles
% x=[3 5 7 10 12 15];
% NoN=[822 4794 11517 28002 42906 70680];
% plot(x,NoN,'-diamondr','MarkerSize',10);
% set(gca,'yscale','log');
% axis([3 15 100 1e5]);
% pax = gca;
% pax.FontSize = 15;
% xlabel('Number of neighbours');
% ylabel('Number of triangles');
% legend('Triangle lasso','Location','southeast');


% %plot the mse v.s. alpha
% x=[0.01 0.05 0.1 0.5 1 3 5 10 100 1000];
% min_mse_tri3=[0.4638 0.46 0.4644 0.469 0.478 0.5213 0.53 0.5549 0.5761 0.5761];
% avg_mse_tri3=[0.724 0.72 0.7111 0.702 0.708 0.7285 0.74 0.7572 0.7768 0.7768];
% max_mse_tri3=[0.854 0.85 0.82 0.792 0.794 0.8068 0.82 0.8442 0.8903 0.8903];
% 
% min_mse_net=[0.4638 0.4639 0.465 0.468 0.4703 0.496 0.53 0.5536 0.5753 0.5761];
% avg_mse_net3=[0.724 0.721 0.717 0.705 0.706 0.723 0.738 0.754 0.7779 0.7768];
% max_mse_net=[0.854 0.8478 0.84 0.801 0.8 0.812 0.825 0.837 0.8969 0.8903];
% x_net=[0.001 0.005 0.01 0.05 0.1 0.5 1];
% x_tri=[0.001 0.005 0.01 0.02 0.05 0.1 0.5 1];
% avg_mse_net10=[0.7242 0.7242 0.7242 0.7226 0.7165 0.7306 0.7711];
% avg_mse_tri10=[0.7242  0.7231 0.718 0.7132 0.7219 0.7522 0.8498 0.8805];
% avg_mse_tri5=[0.7226 0.7132 0.7129 0.7462 0.7704 0.8118 0.8375 0.8688 0.9251 0.9319];
% avg_mse_net5=[0.7242 0.7210 0.7170 0.7167  0.7343 0.778 0.8042 0.8385 0.9249 0.9320];
% 
%  plot(x_tri,avg_mse_tri10,'-or','MarkerSize',10);
%  hold on;
% % %plot(x,avg_mse_tri5,'-+b','MarkerSize',10);
%  plot(x_net,avg_mse_net10,'-.+b','MarkerSize',10);
% % %plot(x,avg_mse_net5,':+b','MarkerSize',10);
%  axis([1e-3 1 0.7 0.9]);
% pax = gca;
% set(gca,'xscale','log');
% set(gca,'yscale','log');
% pax.FontSize = 15;
% xlabel('alpha');
% ylabel('MSE');
% legend('Triangle lasso-ADMM',  'Network lasso-ADMM', 'Location','northwest');
% % hold on;
% % lat = [48.8708 51.5188 41.9260 40.4312 52.523 37.982]; 
% % lon = [2.4131 -0.1300 12.4951 -3.6788 13.415 23.715]; 
% % plot(lon,lat,'.r','MarkerSize',20) 
% % plot_google_map


% every_mse_tri = load('every_mse2_tri.txt');
% every_mse_net = load('every_mse3_net.txt');
% diff_mse_tri = every_mse_tri - every_mse_net; 
% equivalent = 0 - min(diff_mse_tri);
% diff_mse_tri = diff_mse_tri - min(diff_mse_tri);
% data = load('house.txt');
% lats =  data(1:200,4);
% lons= data(1:200,5);
%scatter(lats,lons,50,every_mse_tri,'filled');
%hold on;
%scatter(lats,lons,50,every_mse_tri,'filled');
%xlabel('Latitude');
%ylabel('Longitude');
%colorbar('Ticks', [0  equivalent max(diff_mse_tri)],'TickLabels',{'Best', 'Equivalent', 'Worst'});
%colorbar;
%caxis();
%axis off;


% every_mse_tri = load('every_mse2_tri.txt');
% every_mse_net = load('every_mse3_net.txt');
% diff_mse_tri = every_mse_tri - every_mse_net; 
% 
% shift =  min(diff_mse_tri);
% diff_mse_tri = diff_mse_tri - shift;
% max_value = max(diff_mse_tri);
% min_value = min(diff_mse_tri);
% hist(diff_mse_tri,70);
% pax = gca;
% pax.FontSize = 15;
% xlabel('MSE of the triangle lasso - MSE of the network lasso');
% ylabel('Frequency');
% %axis([-0.2 max_value+0.2 0 140]);
% 
% set(gca, 'XTick', [0 0.5 1 1.1751 1.5]);
% set(gca, 'XTickLabel', {'-1.175'  '-0.675'  '-0.175' '0'  '0.325'});
% 
% set(gca, 'YTick', [0 40 80 120 140]);
% set(gca, 'YTickLabel', {'0'  '0.2'  '0.4' '0.6'  '0.7'});







==> figures/plot_robust_prediction.m <==
sigma_aom = [0 1 2 3 4 5];
mse_tri = [1.0731 1.0682 1.0791 1.0662 1.0758 1.0858];
mse_net = [1.1810 1.1754 1.1756 1.1474 1.1184 1.1563];
mse = [mse_tri; mse_net];

bar(sigma_aom, mse');
axis([0, 5, 1, 1.2]);
xlabel('sigma', 'FontSize', 18);
ylabel('MSE', 'FontSize', 18);
set(ax, 'FontSize',18,'XTick',[1 2 3 4],'XTickLabel',{'mean','1','2','3', '4', '5' });





